A straightforward meta-analysis approach for oncology phase I dose-finding studies

Phase I early-phase clinical studies aim at investigating the safety and the underlying dose-toxicity relationship of a drug or combination. While little may still be known about the compound's properties, it is crucial to consider quantitative information available from any studies that may have been conducted previously on the same drug. A meta-analytic approach has the advantages of being able to properly account for between-study heterogeneity, and it may be readily extended to prediction or shrinkage applications. Here we propose a simple and robust two-stage approach for the estimation of maximum tolerated dose(s) (MTDs) utilizing penalized logistic regression and Bayesian random-effects meta-analysis methodology. Implementation is facilitated using standard R packages. The properties of the proposed methods are investigated in Monte-Carlo simulations. The investigations are motivated and illustrated by two examples from oncology.

==> examplecode/IrinotecanS1-example.R <==
#
# example R code for:
#
#  C. Roever, M. Ursino, T. Friede, S. Zohar (2021):
#  A simple meta-analysis approach for exploratory phase I dose-finding studies
#
# Irinotecan/S-1 example.
#
# Note: requires the "logistf" and "bayesmeta" R packages to be installed.
#


# load auxiliary functions:
source("MTD-tools.R")

################################################################################
# read data:

irinotecan <- read.csv("IrinotecanS1-data.csv", stringsAsFactors=FALSE)


###################################################
# compute all MTD estimates (and standard errors);
# determine estimates study by study:

# create empty data frame:
irinotecanEstimates <- cbind.data.frame("study"=unique(irinotecan$study),
                                        "mtd.logreg"=NA_real_, "mtd.logreg.se"=NA_real_,
                                        "mtd.firth"=NA_real_,  "mtd.firth.se"=NA_real_,
                                        "mtd.flac"=NA_real_,   "mtd.flac.se"=NA_real_,
                                        stringsAsFactors=FALSE)

# compute three types of MTD estimates for each study:
for (i in 1:nrow(irinotecanEstimates)){
  idx <- which(irinotecan$study == irinotecanEstimates[i,"study"])
  lmtd  <- firthMtd(dose=log(irinotecan[idx,"dose"]), events=irinotecan[idx,"events"], total=irinotecan[idx,"total"],
                    method="glm")
  fmtd1 <- firthMtd(dose=log(irinotecan[idx,"dose"]), events=irinotecan[idx,"events"], total=irinotecan[idx,"total"],
                    method="logistf")
  fmtd2 <- firthMtd(dose=log(irinotecan[idx,"dose"]), events=irinotecan[idx,"events"], total=irinotecan[idx,"total"],
                    method="flac")
  irinotecanEstimates[i, c("mtd.logreg", "mtd.logreg.se")] <- lmtd$MTD
  irinotecanEstimates[i, c("mtd.firth", "mtd.firth.se")]   <- fmtd1$MTD
  irinotecanEstimates[i, c("mtd.flac", "mtd.flac.se")]     <- fmtd2$MTD
}

# show estimates:
print(irinotecanEstimates)


###################################################
# perform meta-analyses:

library("bayesmeta")

# turn MTD estimates ("FLAC" method) into an "escalc" object:
es.irino <- escalc(yi=mtd.flac, sei=mtd.flac.se, slab=study,
                   data=irinotecanEstimates)

# illustrate data alone:
xtx <- log(c(10, 20, 50, 100, 200, 500, 1000))
attr(xtx, "labels") <- c("10", "", "", "100", "", "", "1000")
forestplot(es.irino,
           clip=log(c(10, 1000)),
           zero=NA,
           xlab="dose (mg/m²)",
           xticks=xtx,
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# perform meta-analysis:
bm.irino <- bayesmeta(es.irino)

# illustrate analysis results:
fp <- forestplot(bm.irino, exponentiate=TRUE, plot=FALSE)
labtext <- fp$labeltext
labtext[9,3] <- "[0.0, Inf]"
forestplot(bm.irino, labeltext=labtext,
           clip=log(c(10, 1000)), zero=NA,
           xlab="dose (mg)", xticks=xtx,
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# show study weights:
weightsplot(bm.irino, ordered=FALSE)

# show shrinkage estimates (Yoshioka):
bm.irino$theta[,"Yoshioka"]
exp(bm.irino$theta[c("median", "95% lower", "95% upper"), "Yoshioka"])

# show shrinkage estimates (Goya):
# estimate on log scale (logarithmic dose):
bm.irino$theta[,"Goya"]
# estimate on dose scale:
round(exp(bm.irino$theta[c(4,7:8),"Goya"]),1)
# original data:
round(exp(c(bm.irino$theta[1,"Goya"],
            bm.irino$theta[1,"Goya"]-qnorm(0.975)*bm.irino$theta[2,"Goya"],
            bm.irino$theta[1,"Goya"]+qnorm(0.975)*bm.irino$theta[2,"Goya"])),1)


==> examplecode/MTD-tools.R <==
#
# example R code for:
#
#  C. Roever, M. Ursino, T. Friede, S. Zohar (2021):
#  A simple meta-analysis approach for exploratory phase I dose-finding studies
#
# (auxiliary R functions)
#


# logit function:
logit <- function(p){return(log(p)-log(1-p))}

# inverse of logit function:
invlogit <- function(x){return(1/(1+exp(-x)))}


################################################################################
# Function to estimate the MTD based on vectors of
#  - doses
#  - event counts correponding to doses
#  - total number of patients at each dose
# Returns estimated regression parameters _AND_ estimated MTD.
#
# Arguments:
#   dose   :  vector of dose levels
#   events :  vector of associated event counts
#   total  :  vector of patient totals
#   p      :  the targeted DLT probability
#   method :  estimation method:
#             "glm"     :  "plain" logistic regression
#             "logistf" :  logistic regression with Firth correction ("logistf" package)
#             "brglm2"  :  logistic regression with Firth correction ("brglm2" package)
#             "flac"    :  Firth's logistic regression with added covariate (FLAC)
#
firthMtd <- function(dose, events, total, p=0.33,
                     method=c("flac", "logistf", "brglm2", "glm"))
{
  # sanity checks:
  stopifnot(length(events)==length(dose),
            length(total)==length(events),
            is.numeric(events), is.numeric(total),
            all(is.finite(events)), all(is.finite(total)),
            all(events>=0), all(events<=total))
  method <- match.arg(method)
  stopifnot((method=="glm")
            || (((method=="logistf") | (method=="flac")) && require("logistf"))
            || ((method=="brglm2") && require("brglm2")))

  # (slightly adapted version of "MASS::dose.p()" function)
  doseP <- function (obj, cf = 1:2, p = 0.5,
                     eta = logit(p),
                     Sigma = vcov(obj)[cf, cf]) 
  {
    #eta <- family(obj)$linkfun(p)
    b <- coef(obj)[cf]
    x.p <- (eta - b[1L])/b[2L]
    names(x.p) <- paste("p = ", format(p), ":", sep = "")
    pd <- -cbind(1, x.p)/b[2L]
    SE <- sqrt(((pd %*% Sigma) * pd) %*% c(1, 1))
    res <- structure(x.p, SE = SE, p = p)
    class(res) <- "glm.dose"
    return(res)
  }

  # re-structure data (one row per observation):
  dat <- NULL
  for (j in 1:length(dose)) {
    dat <- rbind(dat, cbind.data.frame("dose"=rep(dose[j], total[j]),
                                       "event"=rep(0:1, c(total[j]-events[j], events[j]))))
  }
  
  # perform logistic regression;
  if (method == "glm") {  # "plain" logistic regression:
    logreg <- try(glm(event ~ dose, data = dat, family = binomial(link=logit)),
                  silent=TRUE)
    if (!is.element("try-error", class(logreg))) {
      covmat <- vcov(logreg)
    }
  } else if ((method == "logistf") | (method=="flac")) {  # penalized logistic regression:
    logreg <- try(logistf(event ~ dose, data = dat, family = binomial(link=logit)),
                  silent=TRUE)
    if (!is.element("try-error", class(logreg))) {
      if (method=="flac") {
        logreg <- flac(logreg)
        covmat <- logreg$var
      } else {
        covmat <- vcov(logreg)
      }
    }
  } else if (method == "brglm2") {
    logreg <- try(brglmFit(x=cbind("(Intercept)"=1, "dose"=dat$dose),
                           y=dat$event, family = binomial(link=logit)),
                  silent=TRUE)
    if (!is.element("try-error", class(logreg))) {
      covmat <- brglm2:::vcov.brglmFit(logreg)
    }
  } else {
    warning("Could not make sense of \"method\" argument.")
  }
  if (!is.element("try-error", class(logreg))) {
    dimnames(covmat) <- list(c("intercept","slope"),c("intercept","slope"))
    # derive MTD estimate:
    mtd    <- doseP(logreg, p=p, eta=logit(p), Sigma=covmat)
    result <- list("logreg.esti"=c("intercept"=unname(logreg$coef[1]), "slope"=unname(logreg$coef[2])),
                   "logreg.vcov"=covmat,
                   "MTD"=c("estimate"=as.numeric(mtd), "std.error"=as.numeric(attributes(mtd)$SE)))
  } else {
    result <- list("logreg.esti"=c("intercept"=NA_real_, "slope"=NA_real_),
                   "logreg.vcov"=matrix(NA_real_, nrow=2, ncol=2),
                   "MTD"=c("estimate"=NA_real_, "std.error"=NA_real_))
  }
  result <- c(result,
              "method"=list(method))
  return(result)
}


==> examplecode/Sorafenib-example.R <==
#
# example R code for:
#
#  C. Roever, M. Ursino, T. Friede, S. Zohar (2021):
#  A simple meta-analysis approach for exploratory phase I dose-finding studies
#
# Sorafenib example.
#
# Note: requires the "logistf" and "bayesmeta" R packages to be installed.
#


# load auxiliary functions:
source("MTD-tools.R")

################################################################################
# read data:

sorafenib  <- read.csv("Sorafenib-data.csv", stringsAsFactors=FALSE)


###################################################
# compute all MTD estimates (and standard errors);
# determine estimates study by study:

# create empty data frame:
sorafenibEstimates <- cbind.data.frame("study"=unique(sorafenib$study),
                                       "country"=c("Belgium", "USA", "Canada", "Germany",
                                                   "Japan", "Japan", "USA", "Canada", "Canada",
                                                   "USA", "USA", "USA", "USA"),
                                       "mtd.logreg"=NA_real_, "mtd.logreg.se"=NA_real_,
                                       "mtd.firth"=NA_real_,  "mtd.firth.se"=NA_real_,
                                       "mtd.flac"=NA_real_,   "mtd.flac.se"=NA_real_,
                                       stringsAsFactors=FALSE)

# compute three types of MTD estimates for each study:
for (i in 1:nrow(sorafenibEstimates)){
  idx <- which(sorafenib$study == sorafenibEstimates[i,"study"])
  lmtd  <- firthMtd(dose=log(sorafenib[idx,"dose"]), events=sorafenib[idx,"events"], total=sorafenib[idx,"total"],
                    method="glm")
  fmtd1 <- firthMtd(dose=log(sorafenib[idx,"dose"]), events=sorafenib[idx,"events"], total=sorafenib[idx,"total"],
                    method="logistf")
  fmtd2 <- firthMtd(dose=log(sorafenib[idx,"dose"]), events=sorafenib[idx,"events"], total=sorafenib[idx,"total"],
                    method="flac")
  sorafenibEstimates[i, c("mtd.logreg", "mtd.logreg.se")] <- lmtd$MTD
  sorafenibEstimates[i, c("mtd.firth", "mtd.firth.se")]   <- fmtd1$MTD
  sorafenibEstimates[i, c("mtd.flac", "mtd.flac.se")]     <- fmtd2$MTD
}


# show estimates:
print(sorafenibEstimates)


###################################################
# perform meta-analyses:

library("bayesmeta")

# turn MTD estimates ("FLAC" method) into an "escalc" object:
es.soraf <- escalc(yi=mtd.flac, sei=mtd.flac.se, slab=study,
                   data=sorafenibEstimates)

# illustrate data alone:
xtx <- log(c(100, 200, 500, 1000, 2000, 5000, 10000))
attr(xtx, "labels") <- as.character(c(100, 200, 500, 1000, 2000, 5000, 10000))
forestplot(es.soraf,
           clip=log(c(100, 10000)),
           zero=NA,
           xlab="dose (mg)",
           xticks=xtx,
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# perform meta-analysis:
bm.soraf <- bayesmeta(es.soraf)

# illustrate analysis results:
forestplot(bm.soraf, exponentiate=TRUE, zero=NA, xlog=TRUE)

# check study weights:
bm.soraf$weights
weightsplot(bm.soraf, ordered=FALSE)

# show shrinkage estimate (Chen):
bm.soraf$theta[,"Chen"]
exp(bm.soraf$theta[c("median", "95% lower", "95% upper"), "Chen"])



################################################################################
#
#  two-stage analysis:
#

# two independent subgroup MAs:
bm.soraf.western <- bayesmeta(es.soraf[es.soraf$country != "Japan",],
                              tau.prior="uniform")

bm.soraf.japan <- bayesmeta(es.soraf[es.soraf$country == "Japan",],
                            tau.prior=function(t){dhalfnormal(t, scale=0.2)})

forestplot(bm.soraf.western, expo=TRUE, zero=NA, xlog=TRUE)
bm.soraf.western$summary

forestplot(bm.soraf.japan, expo=TRUE, zero=NA, xlog=TRUE)
bm.soraf.japan$summary

# 2nd-stage analysis based on two independent MAs:
bm.soraf.combined <- bayesmeta(y     = c(bm.soraf.western$summary["mean","mu"],
                                         bm.soraf.japan$summary["mean","mu"]),
                               sigma = c(bm.soraf.western$summary["sd","mu"],
                                         bm.soraf.japan$summary["sd","mu"]),
                               labels= c("Western", "Japan"),
                               tau.prior=function(t){dhalfnormal(t, scale=0.2)})

forestplot(bm.soraf.combined, expo=TRUE, zero=NA, xlog=TRUE)
bm.soraf.combined$summary

# summary estimates (logarithmic dose):
rbind("Eu/NA" =bm.soraf.western$summary[c("mean","sd","median", "95% lower", "95% upper"), "mu"],
      "Japan" =bm.soraf.japan$summary[c("mean","sd","median", "95% lower", "95% upper"), "mu"],
      "shrinkage"=bm.soraf.combined$theta[c("mean","sd","median", "95% lower", "95% upper"),"Japan"])

# summary estimates (dose):
exp(rbind("Eu/NA" =bm.soraf.western$summary[c("median", "95% lower", "95% upper"), "mu"],
          "Japan" =bm.soraf.japan$summary[c("median", "95% lower", "95% upper"), "mu"],
          "shrinkage"=bm.soraf.combined$theta[c("median", "95% lower", "95% upper"),"Japan"]))

# check weights:
bm.soraf.combined$weights.theta

